Calibrated Surprise: An Information-Theoretic Account of Creative Quality

In the era of large language models, creative writing quality lacks a computable theoretical anchor. The dominant approaches are rubric scoring -- decomposing holistic aesthetic judgment into sub-scores -- and RLHF preference signals -- replacing quality with group votes. Both bypass the statistical structure of the text itself. This paper provides an information-theoretic foundation to fill this gap. We propose 'calibrated surprise' as the information-theoretic essence of excellent creative writing. This judgment matches reading intuition and covers its opposite. This literary judgment admits a precise mathematical formulation. Under full-dimensional constraints Y, feasible writing choices are forced into an extremely narrow space. The rare survivors are, from the unconstrained perspective, exactly the least predictable choices. Both are measured precisely by Shannon mutual information I(X;Y) = H(X) - H(X|Y) -- 'calibrated' corresponds to H(X|Y) approaching 0; 'surprising' corresponds to H(X) going high. The subtraction structure of the formula naturally separates 'well-grounded surprise' from 'pure noise'. We use token-level logprobs from Qwen1.5-7B as an operational proxy for the ideal reader's probability distribution. Across 20 pairs (12 Chinese / 8 English) of high-quality vs. systematically degraded literary passages, 20/20 pairs support the core prediction: high-quality passages have systematically higher I(X;Y) than their degraded versions.

==> appendix/logprob_extraction.py <==
"""
Step 1 — Token-level logprob extraction from a Qwen1.5-7B Base inference endpoint.

Companion code for "Calibrated Surprise: An Information-Theoretic Account of
Creative Quality" (author information suppressed for double-blind review).

Sanitized for public release: this script uses environment variables for
endpoint and credentials and contains no hardcoded keys.

Required environment variables:
    OPENAI_API_KEY      Bearer token of your inference endpoint
    OPENAI_BASE_URL     Base URL of an OpenAI-compatible /completions endpoint
                        that supports `echo=True` and `logprobs=1`
                        (e.g. vLLM, SGLang, TGI, or a local transformers server)
    LLM_MODEL_NAME      Model identifier, default "qwen-7b". Qwen/Qwen1.5-7B
                        weights from HuggingFace Hub were used in the paper.
    MAX_CONTEXT_CHARS   Optional truncation length for Y context (default 10000)

Input  : input_cases/*.json  with keys
         {"测试项名称", "Y_前置上下文", "X_优质目标段落", "X_降质目标段落"}
Output : results_logprobs.json — per-case raw logprob arrays for the four
         (high|low) x (no_ctx|with_ctx) extraction conditions.

The original deployment used Alibaba Cloud PAI-EAS as the inference backend,
which has since been taken down for cost reasons. Any OpenAI-compatible
backend serving the same Qwen/Qwen1.5-7B weights will reproduce the results.
"""

import json
import os
import glob
import re
import requests
import argparse
import time
from dotenv import load_dotenv

load_dotenv()

API_KEY = os.getenv("OPENAI_API_KEY", "")
BASE_URL = os.getenv("OPENAI_BASE_URL", "").rstrip("/")
MODEL_NAME = os.getenv("LLM_MODEL_NAME", "qwen-7b")
MAX_CONTEXT_CHARS = int(os.getenv("MAX_CONTEXT_CHARS", "10000"))
RESULT_FILE = "results_logprobs.json"


def clean_and_repair_json(filepath):
    """确保 JSON 格式合法。"""
    with open(filepath, 'r', encoding='utf-8') as f:
        raw_text = f.read()
    try:
        json.loads(raw_text)
        return True
    except json.JSONDecodeError:
        pass
    extracted_data = {"测试项名称": "未命名", "Y_前置上下文": "", "X_优质目标段落": "", "X_降质目标段落": ""}
    patterns = {
        "测试项名称": r'"测试项名称"\s*:\s*"(.*?)"\s*,',
        "Y_前置上下文": r'"Y_前置上下文"\s*:\s*"(.*?)"\s*,\s*"X_优质目标段落',
        "X_优质目标段落": r'"X_优质目标段落"\s*:\s*"(.*?)"\s*,\s*"X_降质目标段落',
        "X_降质目标段落": r'"X_降质目标段落"\s*:\s*"(.*?)"\s*}'
    }
    found = False
    for key, pattern in patterns.items():
        match = re.search(pattern, raw_text, re.DOTALL)
        if match:
            extracted_data[key] = match.group(1).replace('\\n', '\n')
            found = True
    if found:
        with open(filepath, 'w', encoding='utf-8') as f:
            json.dump(extracted_data, f, ensure_ascii=False, indent=2)
        return True
    return False


def truncate_context(context_text, max_chars):
    if len(context_text) <= max_chars:
        return context_text
    return context_text[-max_chars:]


def health_probe():
    """发送极短请求确认服务是否恢复。"""
    url = f"{BASE_URL}/completions"
    headers = {"Authorization": f"Bearer {API_KEY}", "Content-Type": "application/json"}
    payload = {"model": MODEL_NAME, "prompt": "Hello", "max_tokens": 1, "temperature": 0.0}
    try:
        resp = requests.post(url, headers=headers, json=payload, timeout=30)
        return resp.status_code == 200
    except:
        return False


def fetch_logprobs_with_retry(text_to_measure, context_prefix=""):
    """
    提取 logprobs 的核心函数。
    MAX_CONTEXT_CHARS 已降至 5000 以确保 prompt 总 token < 8K。
    如果 503，先健康探针确认服务恢复后再重试。
    """
    max_retries = 5
    has_context = bool(context_prefix and context_prefix.strip())
    if has_context:
        ctx = truncate_context(context_prefix, MAX_CONTEXT_CHARS)
        separator = "\n\n"
        full_prompt = ctx + separator + text_to_measure
        x_start_char = len(ctx) + len(separator)
    else:
        full_prompt = text_to_measure
        x_start_char = 0

    # 预估 prompt 长度（中文 ~1.5 tok/char，英文 ~0.3 tok/char）
    est_tokens = int(len(full_prompt) * 0.7)  # 保守估计
    print(f"    📏 Prompt: {len(full_prompt)} chars ≈ {est_tokens} tokens (context={has_context})")
    if est_tokens > 7500:
        print(f"    ⚠️ 预估 token 数 {est_tokens} 接近 8K 限制，可能不稳定")

    for attempt in range(max_retries):
        url = f"{BASE_URL}/completions"
        headers = {"Authorization": f"Bearer {API_KEY}", "Content-Type": "application/json"}
        payload = {
            "model": MODEL_NAME,
            "prompt": full_prompt,
            "max_tokens": 0,
            "echo": True,
            "logprobs": 1,
            "temperature": 0.0
        }

        try:
            with requests.Session() as s:
                resp = s.post(url, headers=headers, json=payload, timeout=240)

            if resp.status_code == 200:
                data = resp.json()
                choice = data["choices"][0]
                lp_data = choice.get("logprobs")
                if not lp_data:
                    print(f"    ❌ 响应中无 logprobs 数据")
                    return None

                tokens = lp_data["tokens"]
                token_logprobs = lp_data["token_logprobs"]
                offsets = lp_data.get("text_offset", [])
                if not offsets:
                    pos = 0
                    for t in tokens: offsets.append(pos); pos += len(t)

                prompt_len = len(full_prompt)
                prompt_token_end = len(tokens)
                for i, off in enumerate(offsets):
                    if off >= prompt_len: prompt_token_end = i; break

                print(f"    📊 实际 token 数: {prompt_token_end}")

                if not has_context:
                    result = [p for p in token_logprobs[:prompt_token_end] if p is not None]
                else:
                    start_idx = 0
                    for i, off in enumerate(offsets):
                        if off >= x_start_char: start_idx = i; break
                    result = [p for p in token_logprobs[start_idx:prompt_token_end] if p is not None]

                if len(result) == 0:
                    print(f"    ⚠️ 提取到 0 个有效 logprob，数据可能有问题")
                    return None
                print(f"    ✅ 提取到 {len(result)} 个有效 logprob")
                return result

            elif resp.status_code in [500, 502, 503, 504]:
                wait_sec = 20 * (attempt + 1)
                print(f"    ⚠️ HTTP {resp.status_code}，第 {attempt+1}/{max_retries} 次重试，等待 {wait_sec} 秒...")
                time.sleep(wait_sec)
                # 健康探针：等服务真正恢复了再重试
                for probe in range(6):
                    if health_probe():
                        print(f"    🟢 服务已恢复，继续请求")
                        break
                    print(f"    🔴 服务未恢复，继续等待 10 秒... ({probe+1}/6)")
                    time.sleep(10)
                continue
            else:
                print(f"    ❌ 请求失败 (HTTP {resp.status_code}): {resp.text[:200]}")
                return None
        except requests.exceptions.Timeout:
            print(f"    ⏰ 请求超时 (240s)，第 {attempt+1}/{max_retries} 次重试")
            time.sleep(15)
            continue
        except Exception as e:
            print(f"    ❌ 异常: {e}")
            time.sleep(10)
            continue
    print(f"    💀 已重试 {max_retries} 次仍失败")
    return None


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--case', default=None)
    args = parser.parse_args()

    # 1. 加载已有结果，实现真·续传
    existing_results = []
    completed_names = set()
    if os.path.exists(RESULT_FILE):
        try:
            with open(RESULT_FILE, 'r', encoding='utf-8') as f:
                existing_results = json.load(f)
                completed_names = {r["来自文件"] for r in existing_results}
                print(f"📡 检测到已有进度：已完成 {len(completed_names)} 项，将继续未完成的任务。")
        except:
            print("⚠️ 进度文件损坏，将重新开始。")

    input_dir = "input_cases"
    file_list = sorted(glob.glob(os.path.join(input_dir, "**/*.json"), recursive=True))
    if args.case:
        file_list = [f for f in file_list if args.case.lower() in f.lower()]

    active_results = existing_results
    for idx, filepath in enumerate(file_list, 1):
        filename = os.path.basename(filepath)
        
        # 跳过已完成的
        if filename in completed_names:
            continue

        if "打样模板" in filename or "case00" in filename.lower(): continue
        if not clean_and_repair_json(filepath): continue
        with open(filepath, "r", encoding="utf-8") as f:
            case = json.load(f)

        y_ctx = case.get("Y_前置上下文", "")
        if "在这里填入" in y_ctx or not case.get("X_优质目标段落", "").strip():
            continue

        print(f"--- [{idx}/{len(file_list)}] 🚀 正在处理: {filename} ---")
        res_data = {}
        success = True
        for key, text, prefix in [
            ("high_no_ctx", case["X_优质目标段落"], ""),
            ("high_with_ctx", case["X_优质目标段落"], y_ctx),
            ("low_no_ctx", case["X_降质目标段落"], ""),
            ("low_with_ctx", case["X_降质目标段落"], y_ctx)
        ]:
            print(f"  · 采集阶段: {key}")
            val = fetch_logprobs_with_retry(text, prefix)
            if val is None:
                success = False
                break
            res_data[key] = val
            time.sleep(5)  # 请求间小歇

        if success:
            active_results.append({"测试项名称": case.get("测试项名称", filename), "来自文件": filename, "数据": res_data})
            with open(RESULT_FILE, "w", encoding="utf-8") as f:
                json.dump(active_results, f, ensure_ascii=False, indent=2)
            print(f"  ✅ {filename} 采集成功，强制冷场 15 秒...")
            time.sleep(15)  # File 间大歇，清空内存感官
        else:
            print(f"  ❌ {filename} 彻底失败，转入下一项。\n")

    print("🎉 所有任务已处理。")

if __name__ == "__main__":
    main()


==> appendix/mi_calculation.py <==
"""
Step 2 — Mutual information computation from token-level logprobs.

Companion code for "Calibrated Surprise: An Information-Theoretic Account of
Creative Quality" (author information suppressed for double-blind review).

Reads results_logprobs.json produced by step 1, computes per-case
   H(X)   = -mean(logprob_high_no_ctx)   / ln(2)
   H(X|Y) = -mean(logprob_high_with_ctx) / ln(2)
   H(X')  = -mean(logprob_low_no_ctx)    / ln(2)
   H(X'|Y)= -mean(logprob_low_with_ctx)  / ln(2)
and the mutual-information differences  ΔI = I(X;Y) - I(X';Y).

No external services or credentials are required.
"""

import json
import math
import re


def calculate_entropy(logprobs_array):
    """
    计算 token-level 平均信息熵（bit/token）。

    输入: logprobs 数组（自然对数下的 log-probability）
    输出: 平均信息熵（以 bit 为单位）
    
    公式: H = -mean(logprobs) / ln(2)
    """
    if not logprobs_array or len(logprobs_array) == 0:
        return 0.0

    try:
        total_logprob = sum(logprobs_array)
        avg_logprob = total_logprob / len(logprobs_array)
        # 将自然对数下的 logprob 转换为以 2 为底的信息熵 bit
        entropy_bits = -avg_logprob / math.log(2)
        return entropy_bits
    except Exception:
        return 0.0


def extract_meta(filename):
    """
    从文件名中提取语言标签和作者名。
    
    文件名格式: caseXX_lang_Author.json
    例如:
      case01_en_KJParker.json      → ('EN', 'KJ Parker')
      case02_zh_AuthorB.json       → ('ZH', 'AuthorB')
      Case15_en_Brandon Sanderson.json → ('EN', 'Brandon Sanderson')
    """
    name = filename.rsplit('.', 1)[0]  # 去掉 .json
    # 按 _ 分割，最多分3段（保留作者名中可能的下划线）
    parts = name.split('_', 2)
    
    lang = "??"
    author = "未知"
    
    if len(parts) >= 3:
        lang_raw = parts[1].strip().lower()
        if lang_raw in ('zh', 'en'):
            lang = lang_raw.upper()
        author = parts[2].strip()
    elif len(parts) == 2:
        lang_raw = parts[1].strip().lower()
        if lang_raw in ('zh', 'en'):
            lang = lang_raw.upper()

    return lang, author


def main():
    print("=" * 80)
    print("📊 [Step 2] 互信息计算与分析")
    print("=" * 80 + "\n")

    result_file = "results_logprobs.json"
    try:
        with open(result_file, "r", encoding="utf-8") as f:
            records = json.load(f)
    except FileNotFoundError:
        print(f"❌ 找不到 {result_file}，请先运行 step1_fetch_api.py。")
        return

    if not records:
        print("❌ 结果文件为空，没有可计算的数据。")
        return

    # ─── 表头 ───
    print(f"{'#':<4} {'语言':<5} {'作者':<22} {'I(X;Y)优质':>12} {'I(X′;Y)降质':>12} {'ΔI':>8}  {'判定'}")
    print("-" * 80)

    results_summary = []

    for i, rec in enumerate(records, 1):
        test_name = rec.get("测试项名称", "未知")
        filename = rec.get("来自文件", "")
        data = rec.get("数据", {})

        lang, author = extract_meta(filename)

        # 计算 4 个基础熵
        h_x = calculate_entropy(data.get("high_no_ctx"))       # H(X)
        h_x_y = calculate_entropy(data.get("high_with_ctx"))   # H(X|Y)
        h_xp = calculate_entropy(data.get("low_no_ctx"))       # H(X')
        h_xp_y = calculate_entropy(data.get("low_with_ctx"))   # H(X'|Y)

        # 互信息 I(X;Y) = H(X) - H(X|Y)
        I_high = h_x - h_x_y
        I_low = h_xp - h_xp_y
        delta = I_high - I_low

        # 检查数据是否有效（全部为 0 说明 API 没有返回有效 logprobs）
        has_data = any([h_x, h_x_y, h_xp, h_xp_y])
        
        if has_data:
            verdict = "✅ 成立" if I_high > I_low else "❌ 不成立"
        else:
            verdict = "⚠️ 无数据"

        # ─── 输出主行 ───
        print(f"{i:<4} {lang:<5} {author:<22} {I_high:>10.4f}   {I_low:>10.4f}   {delta:>+7.4f}  {verdict}")
        # ─── 诊断信息 ───
        high_tokens = len(data.get("high_no_ctx") or [])
        low_tokens = len(data.get("low_no_ctx") or [])
        print(f"     └─ 优质: H(X)={h_x:.4f}  H(X|Y)={h_x_y:.4f}  ({high_tokens} tokens)")
        print(f"     └─ 降质: H(X')={h_xp:.4f} H(X'|Y)={h_xp_y:.4f} ({low_tokens} tokens)\n")

        results_summary.append({
            "序号": i,
            "来自文件": filename,
            "语言": lang,
            "作者": author,
            "H_X": round(h_x, 4),
            "H_X_Y": round(h_x_y, 4),
            "H_Xp": round(h_xp, 4),
            "H_Xp_Y": round(h_xp_y, 4),
            "I_high": round(I_high, 4),
            "I_low": round(I_low, 4),
            "delta_I": round(delta, 4),
            "hypothesis_holds": I_high > I_low if has_data else None
        })

    # ─── 总结统计 ───
    print("=" * 80)
    print("📈 总结统计\n")

    valid_results = [r for r in results_summary if r["hypothesis_holds"] is not None]
    total = len(valid_results)
    
    if total == 0:
        print("  ⚠️ 没有有效数据可统计。请检查 step1 是否成功获取了 logprobs。")
    else:
        success = sum(1 for r in valid_results if r["hypothesis_holds"])

        zh_cases = [r for r in valid_results if r["语言"] == "ZH"]
        en_cases = [r for r in valid_results if r["语言"] == "EN"]
        zh_success = sum(1 for r in zh_cases if r["hypothesis_holds"])
        en_success = sum(1 for r in en_cases if r["hypothesis_holds"])

        print(f"  总体: {success}/{total} 组假设成立 ({success/total*100:.1f}%)")
        if zh_cases:
            print(f"  中文: {zh_success}/{len(zh_cases)} 组假设成立 ({zh_success/len(zh_cases)*100:.1f}%)")
        if en_cases:
            print(f"  英文: {en_success}/{len(en_cases)} 组假设成立 ({en_success/len(en_cases)*100:.1f}%)")

        avg_delta = sum(r["delta_I"] for r in valid_results) / total
        avg_I_high = sum(r["I_high"] for r in valid_results) / total
        avg_I_low = sum(r["I_low"] for r in valid_results) / total
        print(f"\n  平均 I(X;Y) 优质:  {avg_I_high:.4f} bit")
        print(f"  平均 I(X';Y) 降质: {avg_I_low:.4f} bit")
        print(f"  平均 ΔI:           {avg_delta:+.4f} bit")

    # ─── 保存详细结果 ───
    out_file = "results_analysis.json"
    with open(out_file, "w", encoding="utf-8") as f:
        json.dump(results_summary, f, ensure_ascii=False, indent=2)
    print(f"\n💾 详细结果已保存: {out_file}")

    print("\n" + "=" * 80)
    print("🔍 判断标准：如果每组的 I(X;Y) > I(X';Y)（即 ΔI > 0），")
    print("   则「优质文本与上下文的互信息更高」假设成立。")
    print("   这意味着：高质量创作在信息论意义上与其前文更紧密地耦合。")
    print("=" * 80)


if __name__ == "__main__":
    main()

